A structured model of vector-borne disease with within-host viral load and antibody dynamics

We present an epidemiological model for vector-borne diseases that includes within-host viral load and antibody dynamics using structured transport equations. By incorporating the internal dynamics into the infected and recovered host compartments, the formulation introduces nonlinearities and nonlocalities. We establish analytical properties, including well-posedness and mass conservation, and characterize its characteristic curves. Furthermore, we derive a simplified Uniform Host Response (UHR) model featuring delay-type terms. For both the full and UHR frameworks, the basic reproduction number is determined and shown to serve as a threshold for the existence of an endemic equilibrium, and is related to the linear stability of the disease-free state. Finally, numerical experiments, parameterized specifically for Dengue fever, demonstrate how within-host mechanisms influence population-level epidemiological outcomes.

==> anc/Supplem_material.tex <==
\documentclass[a4paper]{article}
\usepackage{graphicx} % Required for inserting images
\usepackage[hidelinks]{hyperref}
\usepackage{amsfonts,amssymb,amsmath,mathtools,amsthm}
\usepackage{tabularx}
\usepackage[colorinlistoftodos]{todonotes}
% \usepackage{ bbold }
\usepackage{pdfpages}
\usepackage{geometry}
\usepackage{comment}
% \usepackage[notref,notcite]{showkeys}
\usepackage{xr}
\externaldocument{main}
 % \geometry{
 % a4paper,
 % total={160mm,237mm},
 % left=30mm,
 % top=30mm,
 % }

\theoremstyle{plain}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{remark}[theorem]{Remark}
\theoremstyle{plain}
\newtheorem*{claim}{Claim}
\numberwithin{equation}{section}


\newcommand \Dcal           {\mathcal{D}}
\newcommand \Ecal           {\mathcal{E}}
\newcommand \Jcal           {\mathcal J}
\newcommand \Pcal           {\mathcal{P}}
\newcommand \Mcal           {\mathcal{M}}
\newcommand \Ccal           {\mathcal{C}}
\newcommand \Rcal           {\mathcal{R}}
\newcommand \Tcal           {\mathcal{T}}
\newcommand \Ical           {\mathcal{I}}
\newcommand \RR           {\mathbb{R}}
\newcommand \NN           {\mathbb{N}}
\newcommand \ZZ           {\mathbb{Z}}
\newcommand \CC           {\mathbb{C}}


%\usepackage[usenames, dvipsnames]{color}
\definecolor{other_green}{RGB}{20,130,0}
\def\SA{\textcolor{blue}}
\def\PA{\textcolor{red}}
\def\DM{\textcolor{other_green}}




\title{Supplementary material}
% \title{A structured model of vector-borne disease with within-host viral load and antibody dynamics}
\author{Paulo Amorim, M.~Soledad Aronna, Débora O. Medeiros}
\date{\today}


\begin{document}
%
\maketitle






\subsection*{Proof of Theorem \ref{thm:well-posedn-result}}


% \begin{theorem}
%   \label{thm:well-posedn-result}
%   Under the assumption \eqref{eqns:29}, the system \eqref{eqns:FullModel}-\eqref{eqns:ini} has a unique solution, where the transport equations for $I$ and $R$ are understood in the distribution sense, or in the sense of \eqref{DefSolI}.
% \end{theorem}

\begin{proof}[Proof of Theorem \ref{thm:well-posedn-result}]
  We will use the Banach fixed point Theorem. Let $X$ be the Banach space
  \begin{equation*}
    X := \{ E(t) \in \Ccal([0,T]): E\ge 0, \| E\|_\infty \le \Rcal\},
  \end{equation*}
  for $\Rcal>0$ to be specified later. The fixed point approach consist of the following:
  \begin{enumerate}
  \item Given $\overline E \in X$, set $I(t,z,y)$ the unique solution to
    \begin{equation}
      \label{eqns:13}\left\{
      \begin{aligned}
        &\frac{\partial I}{\partial t} + \frac{\partial }{\partial z}((a_1z - a_2y) I) + \frac{\partial }{\partial y}((a_3z-a_4y) I) =0, \quad t\ge0, z\ge z_0, y\ge 0,
        \\
        & I(0,z,y) = I_0(z,y), \qquad I(t, z_0, y\in [0,y_0]) = \frac{\overline E(t) g(y)}{(a_1 z_0 - a_2 y^\star) \tau_h}.
      \end{aligned}\right.
    \end{equation}
    {As described in the discussion before the statement of the theorem, the solution is in the sense of \cite{bardos1979first,colombo2015rigorous}. }
  \item Set $R(t,y)$ a solution to
    \begin{equation}
      \label{eqns:3}\left\{
        \begin{aligned}
          &\frac{\partial R}{\partial t} - \frac{\partial }{\partial y}(a_5 yR) = -I(t,z_0,y)(a_1z_0 - a_2 y), \qquad t\ge 0, y\ge y_0,
          \\
          & R(0,y) = R_0(y),\qquad y\ge y_0.
        \end{aligned}\right.
    \end{equation}
    Again, the solution is in the sense of \cite{bardos1979first,colombo2015rigorous}. In particular, the trace $R(t,y_0)$ exists and is continuous in $t$.
  \item Set $I_v(t),E_v(t)$ solutions of the last two equations of \eqref{eqns:FullModel}. Finally,
  \item Set $S(t)$ solution to the $S$ equation in \eqref{eqns:FullModel}, and then $E(t)$ solution to the $E$ equation. The differential equation for $E$ is understood in the integral sense.
  \end{enumerate}
  To put this program into practice, let $\Phi$ map $\overline E \in X$ to $E = \Phi(\overline E)$ given by the above procedure.

  The first step is to show that $\Phi(X) \subset X$, for a convenient $\Rcal$ and small enough $T>0$. We have by integration of the $S$ equation, and by the integral form of the $E$ equation,
  \begin{equation}
    \label{eqns:5}
    \begin{aligned}
      S(t) +E(t)  \le S_0 + E_0 + a_5 y_0 \int_{0}^{t}R(s,y_0) \,ds,
    \end{aligned}
  \end{equation}
  so that an estimate of the last term is needed. Consider equation \eqref{eqns:3}. The right-hand side is nonnegative (from the definition of $y_0$), therefore $R(t,y) \ge 0$.
  Integrating on $[y_0,\infty)$, using an integration by parts and $R(t,+\infty) = 0$, we find that
  \begin{equation*}
    \begin{aligned}
      &\frac{d}{dt}\int_{y_0}^{\infty} R(t,y) \,dy - \Big( a_5 y R(t,y)\Big)_{y=y_0}^{y=\infty} = - \int_{y_0}^{\infty} I(t,z_0,y)(a_1 z_0 - a_2 y) \,dy
      \\
      \implies & \int_{y_0}^{\infty} R(t,y) dy - \int_{y_0}^{\infty} R_0(y) \,dy + a_5 y_0 \int_{0}^{t} R(s,y_0) \,ds = - \int_{0}^{t} \int_{y_0}^{\infty} I(t,z_0,y)(a_1 z_0 - a_2 y) \,dy \,ds
    \end{aligned}
  \end{equation*}
  which gives
  \begin{equation}
    \label{eqns:1}
    a_5 y_0 \int_{0}^{t} R(s,y_0) \,ds \le \int_{y_0}^{\infty} R_0(y) \,dy  - \int_{0}^{t} \int_{y_0}^{\infty} I(t,z_0,y)(a_1 z_0 - a_2 y) \,dy \,ds.
  \end{equation}
  
  Next, we estimate the last term in \eqref{eqns:1}. Integrating \eqref{eqns:13}, integrating by parts, and using the boundary condition \eqref{eqns:BCI}, we find
  \begin{equation}
    \label{eqns:8}
    \begin{aligned}
      &\frac{d}{dt} \int_{z_0}^{\infty}\int_{0}^{\infty} I(t,z,y) \,dz \,dy - \int_{0}^{\infty} (a_1 z_0 - a_2 y) I(t,z_0,y) \,dy = 0
      \\
      \implies & \int_{z_0}^{\infty}\int_{0}^{\infty} I(t,z,y) \,dz \,dy - \int_{z_0}^{\infty}\int_{0}^{\infty} I_0(z,y) \,dz \,dy
      \\
      &\hspace{60pt} - \int_{0}^{t}\Big(\int_{0}^{y_0}+\int_{y_0}^{\infty}\Big) (a_1 z_0 - a_2 y) I(s,z_0,y) \,dy \,ds= 0.
    \end{aligned}
  \end{equation}
  Rearranging, we find with the boundary condition in \eqref{eqns:13} and with \eqref{eqns:2}
  \begin{equation}\label{eqns:9}
    \begin{aligned}
      - \int_{0}^{t}\int_{y_0}^{\infty} (a_1 z_0 - a_2 y) I(s,z_0,y) \,dy \,ds &\le \|I_0\|_1 + \int_{0}^{t}\int_{0}^{y_0} (a_1 z_0 - a_2 y) I(s,z_0,y) \,dy \,ds
      \\
                                                                               & = \|I_0\|_1 + \int_{0}^{t} \frac{\overline E(s)}{\tau_h} \frac{\int_{0}^{y_0}(a_1 z_0 - a_2 y) g(y) \,dy}{a_1 z_0 -a_2 y^\star} \,ds
      \\
                                                                               & = \|I_0\|_1 + \frac{1}{\tau_h}\int_{0}^{t} \overline E(s) \,ds.
    \end{aligned}
  \end{equation}
  Note for future reference that \eqref{eqns:8} also gives the estimate
  \begin{equation}
    \begin{aligned}\label{eqns:21}
      \int_{z_0}^{\infty}\int_{0}^{\infty} I(t,z,y) \,dz \,dy &\le  \|I_0\|_1 + \frac{1}{\tau_h}\int_{0}^{t} \overline E(s) \,ds.
    \end{aligned}
  \end{equation}
  Using this estimate in \eqref{eqns:1}, we get
  \begin{equation*}
    a_5 y_0 \int_{0}^{t} R(s,y_0) \,ds \le \|R_0\|_1 + \|I_0\|_1 + \frac{1}{\tau_h}\int_{0}^{t} \overline E(s) \,ds,
  \end{equation*}
  and then using this estimate in \eqref{eqns:5} gives
  \begin{equation*}
    \begin{aligned}
      S(t) + E(t) &\le S_0 +E_0 + \|R_0\|_1 + \|I_0\|_1 + \frac{1}{\tau_h}\int_{0}^{t} \overline E(s) \,ds
    \end{aligned}
  \end{equation*}
  and so
  \begin{equation}\label{eqns:15}
    \begin{aligned}
      \|E\|_\infty \le \|S\|_\infty + \|E\|_\infty \le S_0 + E_0 + \|R_0\|_1 + \|I_0\|_1 + \frac{t}{\tau_h}\|\overline E\|_\infty.
    \end{aligned}
  \end{equation}
  Then, if $\Rcal=2(S_0+E_0+\|R_0\|_1 + \|I_0\|_1)$ and $t<\tau_h/2$, we have $\|E\|_\infty \le \Rcal$. To finish showing that $\Phi(\overline E) \in X$, we only need to show that $E(t)\ge 0$. But this is obvious from the $E$ equation in \eqref{eqns:FullModel}, as long as $I_v$ and $S$ are nonnegative. Now, $S(t) \ge 0$ as long as $R(t,y_0)\ge 0$, which holds as long as the right-hand side of the equation for $R$ in \eqref{eqns:3} is nonnegative. This right-hand side is computed from the solution $I(t,z,y)$ of \eqref{eqns:13}. Since $I$ is a transport equation with nonnegative inflowing boundary and initial data $\overline E(t), I_0\ge 0$, and no source term, the sign is preserved at the outflow boundary. Hence, $R(t,y_0),S(t) \ge 0$. Let us now see that $E_v,I_v \ge 0$. Indeed, setting $S_v = 1-E_v-I_v$ we find from \eqref{eqns:FullModel}
  \begin{equation*}
    \begin{aligned}
      \dot S_v(t) &= -S_v(t) b \int_0^{\infty}\!\!\int_{z_0}^{\infty} {I(t,z,y)} \beta_{hv} (z) \,dz dy  + \mu_v (E_v(t) +I_v(t))
      \\
      & \ge - S_v(t) b \int_0^{\infty}\!\!\int_{z_0}^{\infty} {I(t,z,y)} \beta_{hv} (z) \,dz dy  - \mu_v S_v(t),
    \end{aligned}
  \end{equation*}
  which implies that $S_v\ge 0$. Then, from the $E_v$ equation we see that
  \begin{equation*}
    \dot E_v(t) \ge - \Big(\frac{1}{\tau_v} + \mu_v\Big) E_v(t), 
  \end{equation*}
  and so $E_v$ (and, consequently, also $I_v$) is nonnegative. Therefore, $E(t)\ge 0$ and $\Phi(\overline E) \in X$.

  To continue the fixed point proof, we must show that $\Phi$ is a strict contraction, at least for small enough time. Let $\overline E_1, \overline E_2 \in X$, and consider $E_1 := \Phi(\overline E_1)$, $E_2 := \Phi(\overline E_2)$, along with the corresponding $S_i,R_i,I_i,E_{vi},I_{vi}$, $i=1,2$. Then,
  \begin{equation}
    \label{eqns:6}
    \begin{aligned}
      | E_1(t)- E_2(t)| &\le b\beta_{vh} m \int_{0}^{t} |I_{v1}S_1 - I_{v2}S_2 | \,ds +  \frac{1}{\tau_h}\int_{0}^{t} |E_1(s)- E_2(s)| \,ds
      \\
                        &\le b\beta_{vh} m \|S_1\|_\infty \int_{0}^{t} |I_{v1}-I_{v2}| \,ds + b \beta_{vh} m \|I_{v2}\|_\infty \int_{0}^{t} |S_1-S_2| \,ds
      \\
                        & \quad+ \frac{1}{\tau_h}\int_{0}^{t} |E_1(s)- E_2(s)| \,ds.
    \end{aligned}
  \end{equation}
  To control this term, we need estimates of $\|S_1\|_\infty$, $\|I_{v2}\|_\infty$, and their respective differences. Note first that \eqref{eqns:15} gives $\|S_1\|_\infty \le \Rcal$. Next, we bound $\|I_{v}\|_\infty$. We have from \eqref{eqns:FullModel} that 
    \begin{equation}
    \label{eqns:7}
    \begin{aligned}
      I_v(t) = I_{v0} + \frac{1}{\tau_v}\int_{0}^{t}E_v(s) \,ds - \mu_v \int_{0}^{t} I_v(s) \,ds,
    \end{aligned}
  \end{equation}
  and, integrating the $E_v$ equation and discarding nonpositive terms,
  \begin{equation*}
    \begin{aligned}
      E_v(t) &\le E_{v0} + \int_{0}^{t} \int_{0}^{\infty}\!\!\int_{z_0}^{\infty} I(s,z,y) \beta_{hv}(z) \,dz \,dy \,ds
      \\
             & \le E_{v0} + \|\beta_{hv}\|_\infty \int_{0}^{t} \int_{0}^{\infty}\!\!\int_{z_0}^{\infty} I(s,z,y)  \,dz \,dy \,ds.
    \end{aligned}
  \end{equation*}
  From \eqref{eqns:21},
  \begin{equation}
    \label{eqns:23}
    \begin{aligned}
      E_v(t) &\le E_{v0} + \|\beta_{hv}\|_\infty t \Big( \|I_0\|_1 + \frac{1}{\tau_h}\int_{0}^{t} \overline E(s) \,ds \Big).
    \end{aligned}
  \end{equation}
  Inserting this estimate in \eqref{eqns:7}, we find
  \begin{equation*}
    \begin{aligned}
      I_v(t) &\le I_{v0} + \frac{t}{\tau_v}\Big(E_{v0} +  t\|\beta_{hv}\|_\infty \Big( \|I_0\|_1 + \frac{1}{\tau_h}\int_{0}^{t} \overline E(s) \,ds \Big) \Big)
      \\
             & \le I_{v0} + \frac{t}{\tau_v}E_{v0} + C t^2 \Big( \|I_0\|_1 + \int_{0}^{t} \overline E(s) \,ds \Big)
      \\
             & \le I_{v0} + Ct\Big( E_{v0} + \|I_0\|_1 + t\Rcal \Big).
    \end{aligned}
  \end{equation*}
  for a constant $C = C(\|\beta_{hv}\|_\infty,\tau_v,\tau_h)$ which from now on may change from line to line but depends only on the parameters of the problem. For the purposes of the present estimate, we can simply suppose that $t\le 1$ and write $\|I_{v2}\|_\infty \le C$, where $C$ depends also on the initial data.

  Going back to \eqref{eqns:6}, it is reduced to
  \begin{equation}
    \label{eqns:16}
    \begin{aligned}
      |E_1(t)-E_1(t)| &\le C \int_{0}^{t}|I_{v1}-I_{v2}| \,ds + C \int_{0}^{t}|S_1-S_2| \,ds + \frac{1}{\tau_h}\int_{0}^{t} |E_1(s)- E_2(s)| \,ds.
    \end{aligned}
  \end{equation}

  Let us bound $\int_{0}^{t}|S_1-S_2|\,ds$. Using the $L^\infty$ estimates just obtained for $S_1$ and $I_{v2}$, we have
  \begin{equation}
    \label{eqns:17}
    \begin{aligned}
      |S_1(t) &- S_2(t)| \le b\beta_{vh} m \|S_1\|_\infty \int_{0}^{t}|I_{v1} - I_{v2}| \,ds + b\beta_{vh} m \|I_{v2}\|_\infty \int_{0}^{t}|S_1-S_2|\,ds
      \\
              &\quad + a_5 y_0 \Big|\int_{0}^{t} R_1(s,y_0) - R_2(s,y_0) \,ds \Big|
      \\
              &\le C \int_{0}^{t}|I_{v1}-I_{v2}| \,ds + C \int_{0}^{t}|S_1-S_2| \,ds + a_5 y_0 \Big|\int_{0}^{t} R_1(s,y_0) - R_2(s,y_0) \,ds \Big|
    \end{aligned}
  \end{equation}
  and so we have to bound the first and last terms. For the last term, it is convenient to work with the characteristics of the $R$ equation. Given $y(0)\ge y_0$ and $t>0$, define $y(t)$ by
  \begin{equation*}
    y'(t) = - a_5y(t),
  \end{equation*}
  so that $y(t) = y(0)e^{-a_5 t}$. Then, using the equation for $R$ in \eqref{eqns:FullModel}, we can write
  \begin{equation*}
    \begin{aligned}
      \frac{d}{dt} R(t,y(t)) &=  \frac{\partial R}{\partial t}(t,y(t)) + y'(t) \frac{\partial R}{\partial y}(t,y(t))
      \\
                             &= a_5 y(t)\frac{\partial R}{\partial y}(t,y(t)) + a_5 R(t,y(t)) +F(y,y(t)) + y'(t) \frac{\partial R}{\partial y}(t,y(t))
      \\
                             & =a_5 R(t,y(t)) + F(t,y(t)),
    \end{aligned}
  \end{equation*}
  where $F(t,y)$ temporarily stands for the right-hand side of the equation {(at this point the computation is formal since the pointwise values of the source term are being considered, but the end result can be obtained in the same way directly from the weak formulation of the equation -- see the comments preceding the statement of the present theorem)}. This gives upon integration on $(0,t)$,
  \begin{equation}\label{eqns:Rsol}
    R(t,y(t)) = e^{a_5 t} R(0,y(0)) + \int_{0}^{t} F(s,y(s)) e^{a_5(t-s)}ds.
  \end{equation}
  If $y(r) = y_0$ for some $r>0$, then $y(0)=y(r) e^{a_5r}$. Therefore,
  \begin{equation*}
    a_5 y_0 R(t,y_0) = a_5 y_0 R(0,y_0 e^{a_5t}) + a_5 y_0 \int_{0}^{t}F(s,y_0 e^{a_5(t-s)}) e^{a_5(t-s)} \,ds,
  \end{equation*}
  and so
  \begin{equation}\label{eqns:18}
    \begin{aligned}
      a_5 y_0 \int_{0}^{t} R(s,y_0) \,ds &= a_5 y_0 \int_{0}^{t} R(0,y_0 e^{a_5s})\,ds + a_5 y_0 \int_{0}^{t}\int_{0}^{s}F(r,y_0 e^{a_5(s-r)})e^{a_5(s-r)} \,drds.
    \end{aligned}
  \end{equation}
  For the first term in the right-hand side, the obvious change of variables gives exactly
  \begin{equation*}
    \int_{y_0}^{y_0 e^{a_5t}} R_0(y) \,dy.
  \end{equation*}
  The second term, meanwhile, yields
  \begin{equation*}
    \begin{aligned}
      a_5 y_0 \int_{0}^{t}\int_{0}^{s}F(r,y_0 e^{a_5(s-r)})e^{a_5(s-r)} \,drds & = a_5 y_0 \int_{0}^{t}\int_{r}^{t}F(r,y_0 e^{a_5(s-r)})e^{a_5(s-r)} \,dsdr
      \\
                                                                             &= \int_{0}^{t} \int_{y_0}^{y_0 e^{a_5(t-s)}} F(r,y) \,dydr,
    \end{aligned}
  \end{equation*}
  again with an obvious change of variables in the innermost integral. Thus, \eqref{eqns:18} gives
  \begin{equation}
    \label{eqns:19}
    a_5 y_0 \int_{0}^{t} R(s,y_0) \,ds  =\int_{y_0}^{y_0 e^{a_5t}} R_0(y) \,dy  +  \int_{0}^{t} \int_{y_0}^{y_0 e^{a_5(t-r)}} F(r,y) \,dydr.
  \end{equation}
  As we are interested in the difference $R_1-R_2$ in \eqref{eqns:17}, we find
  \begin{equation*}
    \begin{aligned}
      a_5 y_0 \Big|\int_{0}^{t} R_1(s,y_0) - R_2(s,y_0) \,ds\Big| &= \Big|\int_{0}^{t} \int_{y_0}^{y_0 e^{a_5(t-r)}} F_1(r,y) - F_2(r,y) \,dydr\Big|
      \\
                                                        & \le \int_{0}^{t} \int_{y_0}^{\infty} |a_1 z_0 - a_2 y|\big|I_1(r,z_0,y) - I_2(r,z_0,y)\big| \,dydr .
    \end{aligned}
  \end{equation*}
  So, from \eqref{eqns:16} we get
  \begin{equation}
    \label{eqns:20}
    \begin{aligned}
      |S_1(t) - S_2(t)| &\le C \int_{0}^{t}|I_{v1}-I_{v2}| \,ds + C \int_{0}^{t}|S_1-S_2| \,ds
      \\
      &\quad + \int_{0}^{t} \int_{y_0}^{\infty} |a_1 z_0 - a_2 y|\big|I_1(r,z_0,y) - I_2(r,z_0,y)\big| \,dydr.
    \end{aligned}
  \end{equation}
  Next, consider the first term on the right-hand side of \eqref{eqns:20}. We easily find from \eqref{eqns:FullModel} that
  \begin{equation}
    \label{eqns:24}
    |I_{v1}(t) - I_{v2}(t)| \le \frac{1}{\tau_v} \int_{0}^{t}|E_{v1}(s)-E_{v2}(s)| e^{\mu_v(s-t)}\,ds
  \end{equation}
  and so
  \begin{equation}\label{eqns:22}
    \int_{0}^{t}|I_{v1}(s) - I_{v2}(s)| \,ds \le \frac{t}{\tau_v} \int_{0}^{t} |E_{v1}(s) - E_{v2}(s)| \,ds.
  \end{equation}
  In turn,
  \begin{equation*}
    \begin{aligned}
      E_{v1}(t) - E_{v2}(t) & =b \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty} \beta_{hv}(z) (I_1 -I_2) \,dydz \,ds
      \\
                            & \quad -b \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty} \beta_{hv}(z) (I_1 E_{v1} - I_2 E_{v2}) \,dydz \,ds
      \\
                            & \quad -b \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty} \beta_{hv}(z) (I_1 I_{v1} - I_2 I_{v2}) \,dydz \,ds
      \\
                            & \quad - \Big(\frac{1}{\tau_v}+\mu_v\Big) \int_{0}^{t}(E_{v1}-E_{v2})\,ds.
    \end{aligned}
  \end{equation*}
  Then,
  \begin{equation*}
    \begin{aligned}
      |E_{v1}(t) - E_{v2}(t)| & \le b(\|\beta_{hv}\|_\infty+\|E_{v2}\|_\infty+\|I_{v2}\|_\infty) \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz \,ds
      \\
                              &\quad +  b\|\beta_{hv}\|_\infty  \int_{0}^{t} |E_{v1}-E_{v2}|\int_{z_0}^{\infty}\!\!\int_{0}^{\infty} I_1  \,dydz \,ds
      \\
                              &\quad +  b\|\beta_{hv}\|_\infty  \int_{0}^{t} |I_{v1}-I_{v2}|\int_{z_0}^{\infty}\!\!\int_{0}^{\infty} I_1  \,dydz \,ds
    \end{aligned}
  \end{equation*}
  which, using \eqref{eqns:24} on the last term, becomes
  \begin{equation*}
    \begin{aligned}
      |E_{v1}(t) - E_{v2}(t)| & \le C \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz \,ds
      \\
                              &\quad + C \int_{0}^{t}|E_{v1}-E_{v2}|\,ds \sup_{[0,t]} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}I_1 \,dydz.
    \end{aligned}
  \end{equation*}
  From \eqref{eqns:21} and $t<1$, we see that $\sup_t\iint I_1 \le C$, and so by Gronwall's Lemma,
  \begin{equation*}
    \begin{aligned}
      |E_{v1}(t) - E_{v2}(t)| & \le C e^{Ct} \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz \,ds.
    \end{aligned}
  \end{equation*}
  This was done to insert into \eqref{eqns:22}, giving
  \begin{equation*}
    \int_{0}^{t} |I_{v1}-I_{v2}| \,ds \le t^2 C e^{Ct} \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz \,ds,
  \end{equation*}
  which in turn goes into \eqref{eqns:20}, giving
  \begin{equation}
    \label{eqns:26}
    \begin{aligned}
      |S_1(t) - S_2(t)| & \le C \int_{0}^{t}|S_1-S_2| \,ds  + t^2 C e^{Ct} \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz \,ds
      \\
                        &\quad + \int_{0}^{t} \int_{y_0}^{\infty} |a_1 z_0 - a_2 y|\big|I_1(s,z_0,y) - I_2(s,z_0,y)\big| \,dyds.
    \end{aligned}
  \end{equation}
  Since the desired estimate \eqref{eqns:16} also involves $|I_{v1}-I_{v2}|$, we update it now to
  \begin{equation}
    \label{eqns:25}
    \begin{aligned}
      |E_1(t) - E_2(t)| &\le \frac{1}{\tau_h}\int_{0}^{t}|E_1-E_2| \,ds + C \int_{0}^{t}|S_1-S_2| \,ds
      \\
                        &\quad + t^2 C e^{Ct} \int_{0}^{t} \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz \,ds.
    \end{aligned}
  \end{equation}
  
  We now work on \eqref{eqns:26}, specifically the integrals involving $I_1,I_2$. Notice that the equation for $I$ is linear. So, $I_1-I_2$ verifies the same equation as $I_{1,2}$, but with zero initial data and a boundary condition \eqref{eqns:BCI} with $E_1(t)-E_2(t)$ instead of $E(t)$. From \cite[Prop.6.3]{perthame}, we can prove that the absolute value $|I_{1,2}|$ verifies the same equation as $I_{1,2}$, in the sense of distributions. Indeed, the boundary conditions in our case offer no complication to the proof in \cite{perthame}, which consists of multiplying the equation by a regularization of the sign function and passing to the limit, so we omit its adaptation. Taking a test function with sufficiently large support in the distributional formulation, we conclude that the same manipulations leading to \eqref{eqns:8} hold for $|I_{1,2}|$ and $|I_1-I_2|$. Then, we have
  \begin{equation*}
    \begin{aligned}
      \int_{z_0}^{\infty}\!\!\int_{0}^{\infty}|I_1-I_2| \,dydz & + \int_{0}^{t}\int_{y_0}^{\infty}|a_1 z_0-a_2y| \big|I_1(s,z_0,y) - I_2(s,z_0,y)\big| \,dy \,ds
      \\
                                                               &= \int_{0}^{t}\int_{0}^{y_0}(a_1 z_0-a_2y)\big|I_1(s,z_0,y) - I_2(s,z_0,y)\big| \,dy \,ds
      \\
                                                               & = \frac{1}{\tau_h}\int_{0}^{t}|\overline E_1(s) - \overline E_2(s)| \,ds.
    \end{aligned}
  \end{equation*}
  That is, all terms involving $I_{1,2}$ in \eqref{eqns:26},\eqref{eqns:25} are controlled by $C \int_{0}^{t}|E_1-E_2| \,ds$, eventually multiplied by $te^{Ct}$. More precisely, the estimates \eqref{eqns:26},\eqref{eqns:25} joined together become (using $t<1$ to simplify terms when needed)
  \begin{equation*}
    \begin{aligned}
      |S_1(t) - S_2(t)| + |E_1(t)-E_2(t)| & \le C \int_{0}^{t}|S_1-S_2|+|E_1-E_2|\,ds
      \\
                                          & \quad + Cte^{Ct} \|\overline E_1- \overline E_2\|_\infty,
    \end{aligned}
  \end{equation*}
  which finally implies
  \begin{equation*}
    \|E_1 - E_2\|_\infty \le C te^{Ct} \|\overline E_1- \overline E_2\|_\infty,
  \end{equation*}
  with $C>0$ depending only on the data of the problem. Taking $t$ sufficiently small, we see that $\Phi$ is a strict contraction and we can apply the Banach fixed point theorem. Since $t$ only depends on $C$, we can apply the result repeatedly and obtain well-posedness for arbitrary times. This concludes the proof of Theorem~\ref{thm:well-posedn-result}.
\end{proof}


\bibliographystyle{plain}       
\bibliography{viralload}
\end{document}
